Nontrivial Quantum Cellular Automata in Higher Dimensions

We construct a three-dimensional quantum cellular automaton (QCA), an automorphism of the local operator algebra on a lattice of qubits, which disentangles the ground state of the Walker-Wang three fermion model. We show that if this QCA can be realized by a quantum circuit of constant depth, then there exists a two-dimensional commuting projector Hamiltonian which realizes the three fermion topological order which is widely believed not to be possible. We conjecture in accordance with this belief that this QCA is not a quantum circuit of constant depth, and we provide two further pieces of evidence to support the conjecture. We show that this QCA maps every local Pauli operator to a local Pauli operator, but is not a Clifford circuit of constant depth. Further, we show that if the three-dimensional QCA can be realized by a quantum circuit of constant depth, then there exists a two-dimensional QCA acting on fermionic degrees of freedom which cannot be realized by a quantum circuit of constant depth; i.e., we prove the existence of a nontrivial QCA in either three or two dimensions. The square of our three-dimensional QCA can be realized by a quantum circuit of constant depth, and this suggests the existence of a $\mathbb{Z}_2$ invariant of a QCA in higher dimensions, totally distinct from the classification by positive rationals (i.e., by one integer index for each prime) in one dimension. In an appendix, unrelated to the main body of this paper, we give a fermionic generalization of a result of Bravyi and Vyalyi on ground states of 2-local commuting Hamiltonians.

==> Supp-Mathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    164961,       4787]
NotebookOptionsPosition[    161757,       4674]
NotebookOutlinePosition[    162282,       4695]
CellTagsIndexPosition[    162239,       4692]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tools", "Section",
 CellChangeTimes->{{3.7516418109018373`*^9, 3.7516418172092423`*^9}}],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring:", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{"x", ",", "y", ",", "z"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7420490458416433`*^9, 3.7420490534073105`*^9}, {
  3.751641996249836*^9, 3.7516419963858395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}, {
  3.75164199892183*^9, 3.7516420012188396`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 3.5826613470255537`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"Intersection", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"e", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mono", "=", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mono", "===", "1"}], ",", "f", ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "*", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", 
          RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArrayDepth", "[", "m", "]"}], "\[Equal]", "2"}], ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Map", "[", 
      RowBox[{"antipode", ",", "m", ",", 
       RowBox[{"{", 
        RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Map", "[", 
     RowBox[{"antipode", ",", "m", ",", 
      RowBox[{"{", 
       RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}, {3.751733062557325*^9, 3.751733081256654*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"symplecticMatrix", "[", "n_", "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"IdentityMatrix", "[", "n", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"symplecticMatrix", "[", 
     RowBox[{
      RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}], ".", "w"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.746371752811617*^9, 3.74637180279125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Everything modulo 2", "Subsection",
 CellChangeTimes->{{3.7516419479401836`*^9, 3.7516419542809396`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pmod2", "[", "x_", "]"}], ":=", 
  RowBox[{"PolynomialMod", "[", 
   RowBox[{"x", ",", "2"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Extracting the constant term of a Laurent polynomial: coe( Laurent poly ) = \
its constant term.\
\>", "Subsection",
 CellChangeTimes->{{3.751728874002592*^9, 3.751728904056509*^9}, {
  3.751729031445958*^9, 3.7517290462077103`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"monomialTest", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"Intersection", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"v", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", "f", ",", "0"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coe", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialTest", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7517289446445055`*^9, 3.751728947175669*^9}, {
  3.751728977883258*^9, 3.7517290246884117`*^9}, {3.7517291086197824`*^9, 
  3.75172913301862*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Counting the number of Y components modulo 2", "Subsection",
 CellChangeTimes->{{3.751733763586137*^9, 3.751733794621997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"realV", "[", "v_", "]"}], ":=", 
  RowBox[{"coe", "@", 
   RowBox[{"pmod2", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dagger", "[", 
      RowBox[{"v", "[", 
       RowBox[{"[", 
        RowBox[{";;", 
         RowBox[{
          RowBox[{"Length", "[", "v", "]"}], "/", "2"}]}], "]"}], "]"}], 
      "]"}], ".", 
     RowBox[{"v", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "v", "]"}], "/", "2"}], "+", "1"}], ";;"}], 
       "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "for", " ", "a", " ", "vector", " ", "of", " ", 
     "Laurent", " ", 
     RowBox[{"polynomials", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7517329606265492`*^9, 3.7517330050416803`*^9}, {
  3.75173304088862*^9, 3.7517330431876526`*^9}, {3.7517331002509365`*^9, 
  3.751733101085902*^9}, {3.7517338115414667`*^9, 3.7517338484379387`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"realQ", "[", "Q_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"realV", "[", 
     RowBox[{"Q", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "k"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{
       RowBox[{"Dimensions", "[", "Q", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "for", " ", "a", " ", "matrix", " ", "of", " ", 
     "Laurent", " ", "polynomials"}], ",", " ", 
    RowBox[{
    "where", " ", "each", " ", "column", " ", "represents", " ", "a", " ", 
     "Pauli", " ", 
     RowBox[{"operator", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.751732440919253*^9, 3.7517324527715497`*^9}, {
  3.7517328778114147`*^9, 3.7517329027208176`*^9}, {3.751733148305283*^9, 
  3.7517331785763063`*^9}, {3.751733726042923*^9, 3.7517337334320946`*^9}, {
  3.751733827697335*^9, 3.7517338458489532`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Walker-Wang Model with three-fermion surface", "Section",
 CellChangeTimes->{{3.670956495870101*^9, 3.670956506546277*^9}, {
  3.7420489584428616`*^9, 3.7420489702892137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}], "0", "0", "0", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"y", " ", "z"}]}], "0", "0", 
       RowBox[{"y", " ", "z"}]},
      {
       RowBox[{"1", "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "0", "0", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "z"}]}], "0", "0", 
       RowBox[{"x", " ", "z"}], "0"},
      {
       RowBox[{"1", "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}], "0", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "y"}]}], "0", "0", 
       RowBox[{"x", " ", "y"}], "0", "0"},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}], "0", "0", 
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"y", " ", "z"}]}]},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "0", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "z"}]}], "0"},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "y"}]}], "0", "0"},
      {"0", "0", 
       RowBox[{"1", "+", "y"}], 
       RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"1", "+", "x"}], "0", 
       RowBox[{"1", "+", "z"}], "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"1", "+", "x"}], 
       RowBox[{"1", "+", "y"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "y"}], 
       RowBox[{"1", "+", "z"}], "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "x"}], "0", 
       RowBox[{"1", "+", "z"}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "x"}], 
       RowBox[{"1", "+", "y"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670956522167733*^9, 3.670956590831149*^9}, {
   3.670956752340261*^9, 3.670956841560442*^9}, {3.67095695883422*^9, 
   3.670957000149898*^9}, {3.670957162608522*^9, 3.670957210755261*^9}, {
   3.670957258699627*^9, 3.67095727905835*^9}, {3.670957319960657*^9, 
   3.6709573366191*^9}, {3.739299731880933*^9, 3.7392998390042152`*^9}, 
   3.7393000366947002`*^9, {3.7393001253575206`*^9, 3.7393001596402817`*^9}, {
   3.7393002043246927`*^9, 3.739300338400731*^9}, {3.7516419091227427`*^9, 
   3.751641909898744*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"sigma", ",", "sigma"}], "]"}], "//", "pmod2"}]], "Input",
 CellChangeTimes->{{3.751641900029605*^9, 3.7516419196749988`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751641920687504*^9, 3.75164196551676*^9, 
  3.7516420068145413`*^9, 3.7516431214163356`*^9, 3.751726471759162*^9, 
  3.7517288304954*^9, 3.7517300315288777`*^9, 3.7517339167005296`*^9}]
}, Open  ]],

Cell["\<\
Here, symprod being zero implies that the Hamiltonian consists of commuting \
terms.\
\>", "Text",
 CellChangeTimes->{{3.7516420118374014`*^9, 3.751642039385347*^9}, {
  3.7516425587693624`*^9, 3.751642559250902*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Rearrangement of Hamiltonian terms: a different generating set for the group \
generated by the Hamiltonian terms\
\>", "Section",
 CellChangeTimes->{{3.7516424455451727`*^9, 3.7516424827854385`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"columnOperation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", 
       RowBox[{"z", "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]}], ",", 
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", 
       RowBox[{"1", "+", "z"}], ",", "1", ",", "0", ",", "0", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "z", "+", 
        FractionBox["z", 
         RowBox[{"x", " ", "y"}]], "+", 
        SuperscriptBox["z", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["z", "x"], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["y", "z"]}], ",", 
       RowBox[{"1", "+", "y"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
        RowBox[{"y", " ", "z"}]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["y", "x"], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"]}], ",", 
       RowBox[{"1", "+", "x"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", 
       RowBox[{
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "z", "+", 
        RowBox[{"x", " ", "z"}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751642492066433*^9, 3.751642524491433*^9}, {
  3.751726439060864*^9, 3.7517264654345193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "columnOperation", "]"}]], "Input",
 CellChangeTimes->{{3.7516425281284375`*^9, 3.751642530907238*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{3.7516425320732546`*^9, 3.751643121524334*^9, 
  3.7517264718590965`*^9, 3.751728830622245*^9, 3.7517300316578774`*^9, 
  3.751733916785527*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "columnOperation", "]"}], "//", "pmod2"}]], "Input",
 CellChangeTimes->{{3.75164253400813*^9, 3.7516425384101295`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.751642538692129*^9, 3.751643121562339*^9, 
  3.7517264720381155`*^9, 3.7517288306752777`*^9, 3.751730031707883*^9, 
  3.7517339168125315`*^9}]
}, Open  ]],

Cell["\<\
The columnOperation is invertible, and therefore the old set and the new set \
of terms generate the same stabilizer group.\
\>", "Text",
 CellChangeTimes->{{3.7516429378136587`*^9, 3.7516429794662066`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"newsigma", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sigma", ".", "columnOperation"}], "//", "pmod2"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"newsigma", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.751642710022028*^9, 3.751642724228683*^9}, {
  3.7516428433808165`*^9, 3.751642844897948*^9}, {3.751729218828045*^9, 
  3.751729229052534*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "z", "+", 
       FractionBox["z", "x"]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "+", 
       FractionBox[
        RowBox[{"y", " ", "z"}], "x"]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", "z", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", "z"]}], "0", "0", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]], "+", "z"}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       RowBox[{"y", " ", "z"}]}]},
     {"0", "0", "0", "0", 
      FractionBox["1", "x"], 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "z", "+", 
       FractionBox["z", "x"]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "+", 
       FractionBox[
        RowBox[{"y", " ", "z"}], "x"]}]},
     {"0", "0", "0", 
      FractionBox["1", "y"], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", "z", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}]},
     {"0", "0", 
      FractionBox["1", "z"], "0", "0", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]], "+", "z"}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       RowBox[{"y", " ", "z"}]}]},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x"}], "0", 
      RowBox[{"1", "+", "z"}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", 
      RowBox[{"1", "+", "z"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7516427138614283`*^9, 3.75164272471865*^9}, 
   3.751642845379952*^9, 3.751643121798334*^9, 3.75172647250004*^9, 
   3.7517288311172094`*^9, 3.751729230142915*^9, 3.7517300320986633`*^9, 
   3.7517339170575275`*^9}]
}, Open  ]],

Cell["\<\
The first two columns being zero in this 12-by-8 matrix means that the \
stabilizer group is generated by six terms and their translates, in contrast \
to eight terms in the original Hamiltonian. The six nonzero columns \
constitute the polynomial representation of a separator.\
\>", "Text",
 CellChangeTimes->{{3.751642728091653*^9, 3.751642877754836*^9}}],

Cell[CellGroupData[{

Cell["Reality: Time-reversal invariance", "Subsection",
 CellChangeTimes->{{3.7517291748576546`*^9, 3.7517292026725807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"realQ", "[", "newsigma", "]"}]], "Input",
 CellChangeTimes->{{3.751729234306925*^9, 3.751729308229453*^9}, {
  3.7517337101602483`*^9, 3.751733714341215*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.7517292932179594`*^9, 3.7517293086135693`*^9}, 
   3.751730032316671*^9, {3.7517337155592117`*^9, 3.7517337351574774`*^9}, 
   3.751733917086528*^9}]
}, Open  ]],

Cell["\<\
Every element of the separator contains an even number of tensor component Y. \
Therefore, in the basis where X and Z are real matrices, the separator is \
also real.\
\>", "Text",
 CellChangeTimes->{{3.751729325405054*^9, 3.751729423100088*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Clifford QCA", "Section",
 CellChangeTimes->{{3.751642357645054*^9, 3.75164236718917*^9}, {
  3.751642554509368*^9, 3.7516425561623697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"theQCA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], ",", "0", ",", "0", ",", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], ",", "0", ",", "0", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SuperscriptBox["z", "2"], ",", "0", ",", "0", ",", 
       SuperscriptBox["z", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["y", "z"], "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{"y", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", "z"}]], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}]}], ",", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        SuperscriptBox["z", "5"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], ",", 
       RowBox[{"y", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", "z"}]], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "x"], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "3"], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "x"], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        SuperscriptBox["z", "4"], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "x"], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"], "+", "y", "+", 
        FractionBox["y", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
        FractionBox["z", "y"], "+", 
        FractionBox["z", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"y", " ", "z"}], "x"], "+", 
        SuperscriptBox["z", "2"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}], "x"], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["x", "y"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox["y", "z"], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", "z", "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "z"}], "+", 
        FractionBox["z", "y"], "+", 
        FractionBox[
         RowBox[{"x", " ", "z"}], "y"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}], "y"], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "y", "+", 
        FractionBox["y", "x"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox[
         SuperscriptBox["y", "2"], "z"], "+", 
        RowBox[{"x", " ", "z"}], "+", 
        FractionBox["z", "y"], "+", 
        FractionBox["z", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"y", " ", "z"}], "x"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        SuperscriptBox["z", "4"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["y", "z"], "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "x"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "x"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "x"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        SuperscriptBox["z", "5"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["x", "y"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox["y", "z"], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", "z", "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "z"}], "+", 
        FractionBox["z", "y"], "+", 
        FractionBox[
         RowBox[{"x", " ", "z"}], "y"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}], "y"], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "6"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "7"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "y", "+", 
        FractionBox["y", "x"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox[
         SuperscriptBox["y", "2"], "z"], "+", 
        RowBox[{"x", " ", "z"}], "+", 
        FractionBox["z", "y"], "+", 
        FractionBox["z", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"y", " ", "z"}], "x"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}], "x"], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        SuperscriptBox["z", "4"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["y", "z"], "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "x"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "2"], 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "x"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "3"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "x"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], "y"], "+", 
        FractionBox[
         SuperscriptBox["z", "4"], 
         RowBox[{"x", " ", "y"}]], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        SuperscriptBox["z", "5"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["z", "7"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"], "+", "y", "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], "z"], "+", 
        FractionBox["y", "z"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "z"], "+", "z", "+", 
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["x", "z"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"], "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["x", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]]}], ",", 
       RowBox[{"x", "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], "z"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{"1", "+", "x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "z"]}], ",", 
       RowBox[{"x", "+", 
        SuperscriptBox["x", "2"], "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", "z", "+", 
        RowBox[{"x", " ", "z"}]}], ",", 
       RowBox[{"x", "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y"}], "z"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{"1", "+", "x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["y", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["y", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], "z"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "z"]}], ",", 
       RowBox[{"x", "+", 
        SuperscriptBox["x", "2"], "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "7"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "6"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["x", 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "5"]}]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox["1", 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox["x", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "3"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", "z", "+", 
        RowBox[{"x", " ", "z"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "y", " ", "z"}]]}], ",", "1", ",", "y", ",", "0", 
       ",", "1", ",", "y", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"x", "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]]}], ",", "0", ",", "0", ",", "x", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", "0", ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"y", "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]]}], ",", "0", ",", "0", ",", "y", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]}], ",", 
       RowBox[{
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0",
        ",", "0", ",", "0", ",", 
       RowBox[{
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "3"]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", "0", ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"]}], ",", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", "z"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["x", "z"]}], ",", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "+", 
        FractionBox["y", "z"], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", "0", ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], ",", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]]}], ",", 
       RowBox[{"x", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        RowBox[{"x", " ", "z"}]}], ",", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        FractionBox["x", 
         RowBox[{"y", " ", "z"}]], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        FractionBox["1", "z"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]]}], ",", 
       RowBox[{"x", "+", 
        FractionBox["1", "y"], "+", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "+", 
        RowBox[{"x", " ", "z"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", "0", ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "z", "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], "+", "z", "+", 
        RowBox[{"x", " ", "y", " ", "z"}]}]}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.751733600043749*^9, 3.751733613143014*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "theQCA", "]"}]], "Input",
 CellChangeTimes->{{3.751642427467654*^9, 3.751642433154171*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{3.7516424340391808`*^9, 3.7516431222353373`*^9, 
  3.751726473144158*^9, 3.7517288320345736`*^9, 3.7517298450129366`*^9, 
  3.7517300328878107`*^9, 3.751730429891635*^9, 3.751733422075634*^9, 
  3.751733525985242*^9, 3.7517339175095344`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "theQCA", "]"}], "//", "pmod2"}]], "Input",
 CellChangeTimes->{{3.751642436423175*^9, 3.7516424404261713`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.751642441309172*^9, 3.7516431228740873`*^9, 
  3.7517264745723224`*^9, 3.751728832809949*^9, 3.7517298476667833`*^9, 
  3.751730034257248*^9, 3.751730432535838*^9, 3.751733422648632*^9, 
  3.7517335265769*^9, 3.7517339182195272`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"symprod", "[", 
    RowBox[{"theQCA", ",", "theQCA"}], "]"}], "//", "pmod2"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7516430100870934`*^9, 3.7516430275552254`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.751643017001182*^9, 3.7516430286857595`*^9}, 
   3.751643123581099*^9, 3.751726475877329*^9, 3.751728833857339*^9, 
   3.7517298514890184`*^9, 3.7517300354152*^9, 3.7517304344466205`*^9, 
   3.751730534108265*^9, 3.7517334233601465`*^9, 3.751733527304901*^9, 
   3.751733919043527*^9}]
}, Open  ]],

Cell["\<\
theQCA is indeed a symplectic transformation, preserving all commutation \
relations.\
\>", "Text",
 CellChangeTimes->{{3.7516430321189775`*^9, 3.7516430498662*^9}}],

Cell[CellGroupData[{

Cell["Time-reversal invariance", "Subsection",
 CellChangeTimes->{{3.7517294569647665`*^9, 3.751729468320841*^9}, {
  3.751729613775978*^9, 3.751729620235011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"realQ", "[", "theQCA", "]"}]], "Input",
 CellChangeTimes->{{3.751733390052146*^9, 3.751733393354183*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.751733422011634*^9, 3.751733525921241*^9, 
  3.751733664194681*^9, 3.751733949158174*^9}]
}, Open  ]],

Cell["\<\
Thus, every X or Z is mapped by theQCA to a Pauli operator with an even \
number of Y tensor components.\
\>", "Text",
 CellChangeTimes->{{3.75172991199518*^9, 3.7517299429082623`*^9}, {
  3.751733896124967*^9, 3.7517338972050037`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transforming new terms of the Hamiltonian by theQCA", "Section",
 CellChangeTimes->{{3.751642576021963*^9, 3.751642615769236*^9}, {
  3.7517265236720276`*^9, 3.751726525417961*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"theQCA", ".", "newsigma"}], "//", "pmod2"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7516426200242405`*^9, 3.7516426333452425`*^9}, {
  3.751729446052334*^9, 3.751729450844981*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", " ", "y", " ", 
       SuperscriptBox["z", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7516426277713785`*^9, 3.751642634023243*^9}, 
   3.7516431239060836`*^9, 3.7517264765581026`*^9, 3.7517288342251606`*^9, 
   3.7517294517172065`*^9, 3.7517300902134113`*^9, {3.7517304771574297`*^9, 
   3.751730486433735*^9}, 3.751730577228079*^9, 3.7517334235231457`*^9, 
   3.7517335274679008`*^9, 3.7517336643646803`*^9, 3.7517339493349113`*^9}]
}, Open  ]],

Cell["This manifestly consists of single-qubit X operators.", "Text",
 CellChangeTimes->{{3.751642644943443*^9, 3.7516427024743443`*^9}, {
  3.7516428056575007`*^9, 3.7516428059945326`*^9}}]
}, Open  ]]
},
WindowSize->{1500, 917},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 94, 1, 86, "Section"],
Cell[CellGroupData[{
Cell[699, 27, 155, 2, 59, "Subsection"],
Cell[857, 31, 233, 5, 37, "Input"],
Cell[1093, 38, 403, 8, 37, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1533, 51, 461, 8, 130, "Subsection"],
Cell[1997, 61, 2808, 72, 326, "Input"],
Cell[4808, 135, 765, 19, 37, "Input"],
Cell[5576, 156, 785, 24, 62, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6398, 185, 111, 1, 59, "Subsection"],
Cell[6512, 188, 147, 4, 37, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6696, 197, 243, 5, 59, "Subsection"],
Cell[6942, 204, 1711, 45, 278, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8690, 254, 132, 1, 59, "Subsection"],
Cell[8825, 257, 1008, 27, 86, "Input"],
Cell[9836, 286, 1067, 28, 86, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10952, 320, 182, 2, 86, "Section"],
Cell[11137, 324, 2971, 87, 277, "Input"],
Cell[CellGroupData[{
Cell[14133, 415, 188, 4, 37, "Input"],
Cell[14324, 421, 1300, 37, 62, "Output"]
}, Open  ]],
Cell[15639, 461, 227, 5, 38, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15903, 471, 210, 4, 137, "Section"],
Cell[16116, 477, 4857, 140, 294, "Input"],
Cell[CellGroupData[{
Cell[20998, 621, 145, 2, 37, "Input"],
Cell[21146, 625, 237, 5, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21420, 635, 165, 3, 37, "Input"],
Cell[21588, 640, 192, 3, 37, "Output"]
}, Open  ]],
Cell[21795, 646, 217, 4, 38, "Text"],
Cell[CellGroupData[{
Cell[22037, 654, 418, 10, 62, "Input"],
Cell[22458, 666, 6603, 203, 399, "Output"]
}, Open  ]],
Cell[29076, 872, 368, 6, 63, "Text"],
Cell[CellGroupData[{
Cell[29469, 882, 125, 1, 59, "Subsection"],
Cell[CellGroupData[{
Cell[29619, 887, 182, 3, 37, "Input"],
Cell[29804, 892, 311, 7, 37, "Output"]
}, Open  ]],
Cell[30130, 902, 256, 5, 38, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30435, 913, 147, 2, 86, "Section"],
Cell[30585, 917, 124893, 3587, 3426, InheritFromParent],
Cell[CellGroupData[{
Cell[155503, 4508, 134, 2, 37, "Input"],
Cell[155640, 4512, 336, 6, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156013, 4523, 157, 3, 37, "Input"],
Cell[156173, 4528, 283, 4, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156493, 4537, 230, 6, 37, "Input"],
Cell[156726, 4545, 1663, 32, 282, "Output"]
}, Open  ]],
Cell[158404, 4580, 175, 4, 38, "Text"],
Cell[CellGroupData[{
Cell[158604, 4588, 163, 2, 59, "Subsection"],
Cell[CellGroupData[{
Cell[158792, 4594, 129, 2, 37, "Input"],
Cell[158924, 4598, 291, 6, 37, "Output"]
}, Open  ]],
Cell[159230, 4607, 246, 5, 38, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159525, 4618, 187, 2, 86, "Section"],
Cell[CellGroupData[{
Cell[159737, 4624, 245, 6, 37, "Input"],
Cell[159985, 4632, 1551, 34, 285, "Output"]
}, Open  ]],
Cell[161551, 4669, 190, 2, 38, "Text"]
}, Open  ]]
}
]
*)


